On geometric aspects of diffuse groups

Bowditch introduced the notion of diffuse groups as a geometric variation of the unique product property. We elaborate on various examples and non-examples, keeping the geometric point of view from Bowditch's paper. In particular, we discuss fundamental groups of flat and hyperbolic manifolds. The appendix settles an open question by providing an example of a group which is diffuse but not left-orderable.

==> anc/N.tri <==
% Triangulation
N
geometric_solution  14.24849995
oriented_manifold
CS_unknown

1 0
    torus   1.000000000000   0.000000000000

20
   2   12    1    5 
 3120 2031 0132 2310
   0    0    0    0 
  0  2 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.489248103851   0.586652292018

   3   10   18    0 
 2103 2310 0213 0132
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428032234787   0.894770622564

  13    4    3    0 
 0321 2310 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.012610462406   0.878197866464

  11   17    1    2 
 3120 2031 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.996418918633   1.380056349534

   5    7    8    2 
 3201 0132 3120 3201
   0    0    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.101234282387   0.392070004856

   0   16   10    4 
 3201 3120 0321 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.732045724327   1.362586191242

  16   17    7   18 
 3201 2310 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.224761524844   1.223022852334

  10    4   14    6 
 1230 0132 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.576685936961   0.316244474905

  13   15    4   11 
 3201 1230 3120 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.116587543302   0.101608254647

  15   12   10   11 
 0213 3120 2103 3120
   0    0    0    0 
  0  0  0  0  1  0 -1  0  1 -2  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.564930985521   0.909480504751

   9    7    5    1 
 2103 3012 0321 3201
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714176751662   0.459639380120

   9    8   12    3 
 3120 2310 0132 3120
   0    0    0    0 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.073101971578   0.511795238911

   0    9   16   11 
 1302 3120 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.161563903141   1.005359967798

   2   19   14    8 
 0321 1230 0132 2310
   0    0    0    0 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.073101971578   0.511795238911

  15    7   17   13 
 3120 0213 3012 0132
   0    0    0    0 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145354162228   0.790933689431

   9   19    8   14 
 0213 2103 3012 3120
   0    0    0    0 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.273505111338   1.914840472549

  12    5   18    6 
 2031 3120 1302 2310
   0    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.830412005765   0.574889107979

   3   14   19    6 
 1302 1230 2103 3201
   0    0    0    0 
  0 -1  1  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510038815730   0.397776979110

  16    1   19    6 
 2031 0213 0132 1023
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.297876904585   3.483772134991

  17   15   13   18 
 2103 2103 3012 0132
   0    0    0    0 
  0 -1  0  1  1  0 -1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145354162228   0.790933689431



==> anc/Weeks.sage <==
######When run in Sage this program computes a ravel inside the ball of radius 4 in the Weeks manifold group with its usual generating set

                    ########Algorithms to be used########

######Compute balls (in the word metric associated to the generating Python set gens of matrices) in subgroups of invertible matrices in the Sage matrix space M

def ball(r,gens,M) :
    L = []
    for s in gens :
        L.extend([s,s.inverse()])
    if r == 0 :
        I = M.identity_matrix()
        I.set_immutable()
        return set([I])
    else :
        B1 = ball(r-1,gens,M)
        B0 = list(B1) 
        for s in L :
            for h in B0 :
                g1 = h*s
                g1.set_immutable()
                B1 = B1.union(set([g1]))
        return B1

######Returns the largest ravel (possibly empty) contained in a finite set S of invertible matrices in the (Sage) matrix space M (the set is a ravel in the group generated by S)

def max_diff(S,M) :
#aux. function returning the set of all pairs (g*h,g.inverse()*h) such that both g*h and g.inverse()*h are inside S
    def possible(h) :
        Q = set([])
        h1 = h.inverse()
        h1.set_immutable()
        T = S.difference(set([h1]))
        for b in T :
            g1 = h*b*h
            g1.set_immutable()
            g2 = b.inverse()
            g2.set_immutable()
            if g1 in S :
                Q = Q.union(set([(g1,g2)]))
        return Q
#Store the values of above in a dictionary
    poss = {}
    for h in S :
        poss[h] = possible(h)
#Auxiliary
    def is_good(h) :
        return len(poss[h]) > 0
#Main auxiliary: returns the largest non-diffuse set (possibly empty) contained in T
    def chop_off(T) :
        if all(is_good(t) for t in T) :
            return poss
        else : 
            R = set([])
            for s in T :
                if len(poss[s]) == 0 :
                    s.set_immutable()
                    R = R.union(set([s]))
            for s in R :
                del poss[s]
            S = T.difference(R)
            print len(R)
            for s in S :
                for p in poss[s] :
                    p[0].set_immutable()
                    p[1].set_immutable()
                    if (p[0] in R) or (p[1] in R) :
                        poss[s] = poss[s].difference(set([p]))
            return chop_off(S)
#Fin
    return chop_off(S)


                    ########Main program######

t = polygen(QQ)
F.<x> = NumberField(t^6 + 2*t^4 - t^3 + 2*t^2 + 1)
M = MatrixSpace(F,2,2)
a = M([x, 1, 0, 1/x])
b = M([x, 0, 2 - (x + 1/x), 1/x])
boule = ball(4, [a,b], M)
A = max_diff(boule, M)
m = len(A)
print 'A is a ravel with', m, 'elements'


==> anc/algo_diffuse.py <==
######Most of the following Python functions work only in a Sage environment as they need a matrix ring M as an argument

######Compute balls (in the word metric associated to the generating set gens) in subgroups of invertible matrices in the matrix ring M

def ball(r,gens,M) :
    L = []
    for s in gens :
        L.extend([s,s.inverse()])
    if r == 0 :
        I = M.identity_matrix()
        I.set_immutable()
        return set([I])
    else :
        B1 = ball(r-1,gens,M)
        B0 = list(B1) 
        for s in L :
            for h in B0 :
                g1 = h*s
                g1.set_immutable()
                B1 = B1.union(set([g1]))
        return B1

######Returns the largest ravel (possibly empty) contained in a finite set S of invertible matrices in M (the set is a ravel in the group generated by S)

def max_diff(S,M) :
#aux. function returning the set of all pairs (g*h,g.inverse()*h) such that both g*h and g.inverse()*h are inside S
    def possible(h) :
        Q = set([])
        h1 = h.inverse()
        h1.set_immutable()
        T = S.difference(set([h1]))
        for b in T :
            g1 = h*b*h
            g1.set_immutable()
            g2 = b.inverse()
            g2.set_immutable()
            if g1 in S :
                Q = Q.union(set([(g1,g2)]))
        return Q
#Store the values of above in a dictionary
    poss = {}
    for h in S :
        poss[h] = possible(h)
#Auxiliary
    def is_good(h) :
        return len(poss[h]) > 0
#Main auxiliary: returns the largest non-diffuse set (possibly empty) contained in T
    def chop_off(T) :
        if all(is_good(t) for t in T) :
            return poss
        else : 
            R = set([])
            for s in T :
                if len(poss[s]) == 0 :
                    s.set_immutable()
                    R = R.union(set([s]))
            for s in R :
                del poss[s]
            S = T.difference(R)
            print len(R)
            for s in S :
                for p in poss[s] :
                    p[0].set_immutable()
                    p[1].set_immutable()
                    if (p[0] in R) or (p[1] in R) :
                        poss[s] = poss[s].difference(set([p]))
            return chop_off(S)
#Fin
    return chop_off(S)






==> anc/diffuse.py <==
"""
This Sage code verifies the assertions of the appendix:

     A diffuse group which is not left-orderable

by Nathan Dunfield.

This source code is released into the public domain.

To import the code into Sage do:

sage: %run diffuse.py

To check the various statements about the quaternion algebra and its
maximal order, do:

sage: ans = quaternion_algebra()

Throughout, the individual claims in the appendix are checked via "assert"
statements.  In particular, an "AssertionError" would be generated if
some claim was false.   For exactly what is being checked, see the code
itself. 

To check the systole lower bound as in Lemma A.3, do:

sage: systole_bound()
[(-2*a^2 + a - 1, 2.33248166482723), (a^2 - a, 1.80203612873458)]

where the output is all elements of the set T.

You can check the computations in pi_1(N) in Lemma A.4 via something
like 

sage: relation_check('dunfield-appendix.tex')

which extracts the words in question from the TeX file itself. 

If you have SnapPy (http://snappy.computop.org) installed into Sage, you
can also check some of the topological assertions in Prop A.2 via:

sage: N = main_manifold()
sage: N.volume()
14.2484999456233

A numerical computation of the systole can be done in SnapPy using
quad-double precision:

sage: numerically_check_systole()
mult length                           topology      parity
18   1.802036128734580833331961...  
18   2.332481664827227062532170...
"""

from sage.all import (PermutationGroup, gap, RealField, ComplexField, arccosh,
    PolynomialRing, ZZ, RR, CC, NumberField, FreeModule, matrix, vector,
    QuaternionAlgebra)
import sys, string, re

def base_manifold():
    """
    Let M be m007(3,2) which is isometric to m036(3, -1), and it is the
    latter description where one has a triangulation with all tetrahedra
    positively oriented.
    """
    import snappy
    M = snappy.Manifold('m036(3, -1)')
    M_alt = snappy.Manifold('m007(3,2)')
    assert M.is_isometric_to(M_alt)
    return M
    
def main_manifold():
    """
    The homology of M is Z/3Z + Z/9Z and the manifold N of the appendix is
    the unique regular cover with Galois group (Z/3Z)^2.

    The volume of N is about 14.2484999456233.   A particular triangulation
    of N is stored in the file "N.tri"    
    """
    import snappy 
    M = base_manifold()
    G = M.fundamental_group()
    assert G.relators() == ['aaBaabbAbb', 'abbAbAAbAbb']
    Q = PermutationGroup([(1,2,3), (4,5,6)])
    homs = gap(G).GQuotients(Q)
    assert len(homs) == 1
    H = homs[1].Kernel()
    subgens = '[ a^3, b*a*b^-1*a^-1, b*a^-1*b^-1*a, b^3 ]'
    assert repr(H.GeneratorsOfGroup()) == subgens
    N = M.cover(H)
    N = N.filled_triangulation([1,2])
    N_fixed = snappy.Manifold('N.tri')
    assert N.is_isometric_to(N_fixed)
    return N_fixed
    
def numerically_check_systole():
    """
    Uses quad-doubles, that is a 212 bit mantissa or roughly 60 decimal
    digits.  A completely separate rigorous check is in different
    functions below, which is what is used in the paper.  
    """
    N = main_manifold()
    geodesics = N.high_precision().length_spectrum(2.5)
    return geodesics

def make_place(K, approx_root):
    def place(prec):
        C = ComplexField(prec)
        roots = K.defining_polynomial().roots(C, False)
        root = min(roots, key=lambda z : abs(z - approx_root))
        return K.hom([root], check=False)
    return place

#   Code to work aroud the bug http://trac.sagemath.org/ticket/17099
#   which was fixed in Sage 6.4.  

def polish_qa_elt(z):
    A = z.parent()
    denoms = [a.denominator() for a in z]
    return A([(d*a)/d for a, d in zip(z, denoms)])

def qa_elts_match(w, z):
    return polish_qa_elt(w) == polish_qa_elt(z)

# End bug workaround.  

def field(which=['K', 'a', 'pi', 'eta', 'P', 'emb_C', 'emb_R']):
    """
    Builds the relevant number field and various associated objects.
    """
    x = PolynomialRing(ZZ, 'x').gen()
    K = NumberField(x**3 + x - 1, 'a')
    a = K.gen()
    pi = a + 1
    eta = a**2 - a + 2
    assert pi.norm() == 3 and pi*eta == 3
    Q, P = [prime for prime, mult in K.factor(3)]
    assert P.norm() == 3 and Q.norm() == 9
    assert K.ideal(pi) == P
    emb_C = make_place(K, CC('-0.341163902 + 1.16154140*I'))
    emb_R = make_place(K, RR('0.6823278038280193'))
    return [eval(w) for w in which]

def covolume_of_OD1():
    """
    By Theorem 11.1.3 of [MR].
    """
    R = RealField(100)
    K, P = field(['K', 'P'])
    pi = R.pi()
    zeta = K.zeta_function(R.prec())
    disc_term = R(abs(K.discriminant()))**(ZZ(3)/ZZ(2))
    return (4*pi**2)**(1 - K.degree()) * disc_term * zeta(2) * (P.norm() - 1)
    
def quaternion_algebra(which=['D', 'basis', 'a_q', 'b_q', 'in_O_D_basis', 'in_O_D']):
    """
    Create the associated quaternion algebra.  Sage has limited support
    for orders over base fields other than Q, so have to do some of this
    "by hand".  The basis of the maximal order was originally found
    via Magma, though this code also proves its maximality.

    D is the quaternion algebra over K ramified at prime pi of norm 3;
    concretely it is definied by i^2 = -1 and j^2 = -3.  
    """
    K, a, pi, eta, P = field(['K', 'a', 'pi', 'eta', 'P'])
    D = QuaternionAlgebra(K, -1, -3)
    i, j, k = D.gens()
    x = (i + j)/2
    y = ( 3*pi + 3*pi**2*i + pi**2*j + pi*k)/6
    y_alt = (1/K(2))*(pi + pi**2*i + pi*j/eta + k/eta)
    assert qa_elts_match(y, y_alt)
    basis = [D(1), i, x, y]
    BB = matrix([b.coefficient_tuple() for b in basis]).transpose().inverse()

    def in_O_D_basis(z):
        z = polish_qa_elt(z)
        v = vector(z.coefficient_tuple())
        ans = BB*v
        assert qa_elts_match(sum(a*b for a, b in zip(ans, basis)), z) 
        return ans
        
    def in_O_D(z):
        return {b.is_integral() for b in in_O_D_basis(z)} == {True}

    # Confirm that this is an order.
    assert {in_O_D(b0*b1) for b0 in basis for b1 in basis} == {True}
    assert in_O_D(j) and in_O_D(k)

    # Now check maximality
    M = matrix([[(b0*b1).reduced_trace() for b0 in basis] for b1 in basis])
    order_disc =  K.ideal(M.determinant())
    assert order_disc == D.discriminant()**2

    # Now check traces of the elements corresponding to the
    # generators of pi_1(M)

    a_q = 1 + a*i + a*x +  (a-1)*y
    b_q = -i*a_q*i
    traces = [e.reduced_trace() for e in [a_q, b_q, a_q*b_q]]
    assert traces == [a**2 + 1, a**2 + 1, a]

    # Check the congruence conditions for the generators of pi_1(N).
    # Namely that v_P(norm(g - 1)) = 3 where v_P is the logarithmic
    # valuation corresponding to P = (pi).  
    
    A_q, B_q = a_q**-1, b_q**-1
    gens = [a_q**3, b_q*a_q*B_q*A_q, b_q*A_q*B_q*a_q, b_q**3]
    for g in gens:
        assert (g - D(1)).reduced_norm() in P**3
            
    return [eval(w) for w in which]

def translation_length_from_trace(trace):
    """
    Formula from e.g. [MR, Lemma 12.1.2]
    """
    if trace.imag() == 0 and abs(trace) <= 2:
        return 0
    return (2*arccosh(trace/2)).real()

def behaviour_of_translation_length():
    """
    Double check that the minimum of the translation length in terms of
    |trace| is when the imaginary part of the trace is 0.
    """
    I = CC.gen()
    G1 = contour_plot( lambda u, v: translation_length_from_trace(u+v*I), (-5, 5), (-5, 5))
    return G1

def points_in_Z3(N):
    """
    Return all lattice points in the cube where the l_1 norm is <= N.
    """
    V = FreeModule(ZZ, 3)
    coors = range(-N, N+1)
    ans = []
    for x in coors:
        for y in coors:
            for z in coors:
               ans.append(V([x,y,z]))

    assert len(ans) == (2*N+1)**3
    return ans
    
def systole_bound():
    """
    We check all possible traces of absolute value less than 4; anything
    with larger trace has translation length at least 2.6 >> 1.8.

    Rather than worry about precision issues in the floating point
    calculations we simply use 1,000 decimal places, even though only
    20 would do just fine.
    """
    R = RealField(3000)
    assert translation_length_from_trace(R(4)) > 2.6
    
    """
    Now, consider the Minkowski embedding of O_K.  Sage's conventions
    mean we get a embedding into R^3 so that the ordinary l^2 norm of
    the image vectors satsify

        |emb(z)|^2 = sum_i |tau_i(z)|^2

    where tau_i runs over the three places of K into C.

    In particular,

       (*)   |emb(z)| = sqrt( 2 |tau_C(z) |^2 + |tau_R(z)|^2 )

    where tau_R is the real embedding and tau_C is the preferred complex
    embedding.  
    
    """
    
    K, a, emb_C, emb_R, P = field(['K', 'a', 'emb_C', 'emb_R', 'P'])
    emb_C = emb_C(R.prec())
    emb_R = emb_R(R.prec())
    
    emb = K.Minkowski_embedding(prec=R.prec())
    assert (emb.det()**2).round() == abs(K.discriminant())

    basis = emb.columns()
    assert basis[0]*basis[0] == 3.0

    """
    Lemma: the map from Z^3 to the Minkowski lattice L is distance
    increasing by a factor of 1.5.  For safety, I'll just use that
    it's distance nondecreasing.
    """
    gram_matrix = matrix([[b0*b1 for b0 in emb.columns()] for b1 in emb.columns()])
    p = gram_matrix.characteristic_polynomial()
    roots = p.roots(R, multiplicities=False)
    assert len(roots) == 3 and min(roots) > 1.5

    """
    Possible traces where translation length <= 2.5 and (trace - 2) in P^3.

    Since the group is arithmetic, we know that |tau_R(trace)| <= 2.  By (*), if we
    want to consider all elements of L that might have |tau_C(trace)| <= 4 it is
    enought to consider all elements of L with length <= 6.   I'll to length <= 8
    just for safety.      
    """
    elts_and_traces = []
    for v in points_in_Z3(8):
        trace = K(v)
        if trace != 2 and (2 - trace) in P**3 and abs(emb_C(trace)) < 4.1 and abs(emb_R(trace)) < 2.1:
            trans = translation_length_from_trace(emb_C(trace))
            elts_and_traces.append( (trace, RR(trans)) )
            
    assert min([t for e, t in elts_and_traces]) > 1.8
    return elts_and_traces


def relation_check(texfilename):
    """
    Checks the relations used in the proof of nonorderability. 
    """
    # First read the definitions of the additional elements
    # of Gamma from the tex file
    paper = open(texfilename).read()
    elt_defs = dict(re.findall('defgen\{(.+?)\}\{(.+?)\}', paper))
    elt_defs['c'] = 'aaa'
    elt_defs['d'] = 'bbb'
    # Add inverses of them for later
    for e in elt_defs.keys():
        elt_defs[e.swapcase()] = elt_defs[e].swapcase()[::-1]

    def expand_word(word):
        for e, e_word in elt_defs.iteritems():
            word = word.replace(e, e_word)
        return word
        
    rels = map(expand_word, re.findall('rel\{(.+?)\}', paper))
    assert len(rels) == 29

    one = quaternion_algebra(['D'])[0](1)
    rho = dict(zip('abAB', quaternion_algebra(['a_q', 'b_q', 'A_q', 'B_q'])))
    def apply_rho(word):
        ans = rho[word[0]]
        for w in word[1:]:
            ans = ans*rho[w]
        return ans
    
    for R in rels:
        assert qa_elts_match(apply_rho(R), one)


==> anc/diffuse_MAGMA <==
//  --- Diffuse MAGMA ---
// Authors: Steffen Kionke & Jean Raimbault
// 
// 
// This short MAGMA program finds ravels inside finite subsets of some group.
// One can apply this to metric balls with respect to the word metric.
// As an example we include generators for the fundamental group of the weeks manifold.
// The program only works for "groups" for which magma can solve the word problem (e.g. matrix groups). 
//
// For the mathematical background we refer to the article
// Kionke, Raimbault - "On geometric aspects of diffuse group"
// with an appendix by Nathan Dunfield.
//
// --------------------------------------
// For the weeks manifold example load this file and run:
//
//> B:= BallWeeks(4);
//> findRavel(B);
//---------------------------------------


/////////////////////////////////////////////////////////////
// Find maximal ravel inside the finite set B
//
// Input: Some finite subset B of a group
// Returns: The maximal ravel contained in B, or the empty set if there is no ravel.

function findRavel( B )

foundExtremal := true;

while foundExtremal and not(IsEmpty(B)) do   		// as long as there was some extremal point found, keep on searching for extremal points
  foundExtremal := false;
  for x in B do				// check if x is an extremal point
    isExtremal:= true;			// assume yes
    for y in B do
      if not( x eq y) then
	    if x*(y^(-1))*x in B then
	      isExtremal := false;		// if xy^(-1)x is in B, then x is not extremal!
	      break y;				// stop checking: we already know x is not extremal
	    end if;
      end if;
    end for;
  if isExtremal then		// x was found to be extremal
    Exclude(~B, x);		// remove x from B
    foundExtremal := true;	// we have to check once more if there are (new) extremal points
    break x;
  end if;
  end for;
end while;

return B;

end function;

////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////
// Find and print a minimal ravel inside B
//
// Input: a finite subset B of some group
//
// Note that minimal means: does not contain a smaller one. 
// The procedure does not find a ravel of minimal size!


procedure findMinRavel( B )

Ravel := findRavel(B);

foundSmaller := true;

while foundSmaller and not IsEmpty(Ravel) do			// repeat as long as we were able to shrik the ravel
  
  foundSmaller := false;
  for x in Ravel do				// Take out x and check if there is a ravel contained in "Ravel minus x".
    C:= findRavel(Exclude(Ravel,x));
    if not( IsEmpty(C) ) then		// If there is one, take Ravel to be this one ravel
	foundSmaller := true;
	Ravel := C;
	break x;			// break the loop, since we changed Ravel!
    end if;
   end for;
  end while;
  
if IsEmpty(Ravel) then
  print "No ravel was found";
else
  print "There is a minimal ravel with ", #Ravel, " elements";
  print Ravel;
  end if;

end procedure;


///////////////////////////////////////////////////////
// Given a group G a list of generators L and a radius r
// generate the ball of radius r wrt. these generators in G
//
// Input: Group G, list L of elements of G, positive integer r
// Return: the subset of G containing all elements which are a word of length at most r in the generators in L.

function generateBall(G, L, r)

Ball := {Identity(G)};

for i in [1..r] do
  tmpBall := Ball;
  for x in tmpBall do
      for g in L do
	  y := x*g;
	  z := x*(g^(-1));
	  Include(~Ball, y);
	  Include(~Ball, z);
      end for;
  end for;
end for;

print "Constructed the Ball of radius " , r;
print "Number of Elements = ", #Ball;

return Ball;
end function;

/////////////////////////////////////

///////////////////////////////////////////////////////////////////
// Generate the ball of radius r in Weeks manifold group
//
// Input: radius r
// Return: the set of elements of the Weeks manifold group which are a word of length at most r in the given generators

function BallWeeks(r)
//weeks manifold
R<Z> := PolynomialRing(Integers());
 f := Z^6 + 2*Z^4 - Z^3 + 2*Z^2 + 1;
F<w> := NumberField(f); 
 n := 2; // size of matrices
 G := GL(n,F);
 
 a:= Matrix(F,2, [w,1,0,w^(-1)]);
b:= Matrix(F,2, [w,0, 2-(w+w^(-1)) , w^(-1)]);

L:=[G ! a,G ! b];

 return generateBall(G, L, r);
end function;
///////////////////////
